GRAFX: An Open-Source Library for Audio Processing Graphs in PyTorch

We present GRAFX, an open-source library designed for handling audio processing graphs in PyTorch. Along with various library functionalities, we describe technical details on the efficient parallel computation of input graphs, signals, and processor parameters in GPU. Then, we show its example use under a music mixing scenario, where parameters of every differentiable processor in a large graph are optimized via gradient descent. The code is available at https://github.com/sh-lee97/grafx.

==> code/2-render.py <==
G_batch = batchify([G_1, G_2])
G_batch, node_order = optimize_order(G_batch)
G_tensor = to_tensor(G_batch)
dummy_input = torch.rand(B, N, C, T)
